An Extended and Fragmented Alfv\'en Zone in the Young Solar Wind

Motivated by theoretical, numerical, and observational evidence, we explore the possibility that the critical transition between sub-Alfv\'enic flow and super-Alfv\'enic flow in the solar atmosphere takes place in fragmented and disconnected subvolumes within a general Alfv\'en critical zone. The initial observations of sub-Alfv\'enic periods by Parker Solar Probe near \(16~R_\odot\) do not yet provide sufficient evidence to distinguish this possibility from that of a folded surface that separates simply-connected regions. Subsequent orbits may well enable such a distinction, but here we use a global magnetohydrodynamic model of the solar wind, coupled to a turbulence transport model, to generate possible realizations of such an Alfv\'en critical zone. Understanding this transition will inform theories of coronal heating, solar wind origin, solar angular momentum loss, and related physical processes in stellar winds beyond the Sun.

==> HelioRAD_Alfven_zone Rohit/figures/eps2pdf.sh <==
#!/bin/bash
for i in *.eps; do
  epstopdf "$i"  ${i%.eps}.pdf
done



==> HelioRAD_Alfven_zone Rohit/figures/png2pdf.sh <==
#!/bin/bash
for i in *.png; do
  convert "$i"  ${i%.png}.pdf
done


==> figures/eps2pdf.sh <==
#!/bin/bash
for i in *.eps; do
  epstopdf "$i"  ${i%.eps}.pdf
done



==> figures/png2pdf.sh <==
#!/bin/bash
for i in *.png; do
  convert "$i"  ${i%.png}.pdf
done

